Guigle: A GUI Search Engine for Android Apps

The process of developing a mobile application typically starts with the ideation and conceptualization of its user interface. This concept is then translated into a set of mock-ups to help determine how well the user interface embodies the intended features of the app. After the creation of mock-ups developers then translate it into an app that runs in a mobile device. In this paper we propose an approach, called GUIGLE, that aims to facilitate the process of conceptualizing the user interface of an app through GUI search. GUIGLE indexes GUI images and metadata extracted using automated dynamic analysis on a large corpus of apps extracted from Google Play. To perform a search, our approach uses information from text displayed on a screen, user interface components, the app name, and screen color palettes to retrieve relevant screens given a query. Furthermore, we provide a lightweight query language that allows for intuitive search of screens. We evaluate GUIGLE with real users and found that, on average, 68.8% of returned screens were relevant to the specified query. Additionally, users found the various different features of GUIGLE useful, indicating that our search engine provides an intuitive user experience. Finally, users agree that the information presented by GUIGLE is useful in conceptualizing the design of new screens for applications.

==> images/boxplot.R <==
setwd("/Users/semeru/Documents/SEMERU/Papers/gitlab-papers/ICSE19-Guigle-Tool-Demo/images")
library(ggplot2)
library(reshape)


data <- read.csv(file="survey-final.csv", head=TRUE,sep=",",skip=2)

experience_software = data$Q2_1;
experience_mobile = data$Q2_2;

months_software = data$Q36;
months_mobile = data$Q3;

degree = data$Q4;

#print("test",mean(experience_mobile))

cat("Avg Softwa Exp: ", mean(experience_software),"\n")
cat("Avg Mobile Exp: ", mean(experience_mobile),"\n")
cat("Avg Softwa months: ", mean(months_software),"\n")
cat("Avg Mobile months: ", mean(months_mobile),"\n")

degrees = t(data.frame(table(degree)))[2,]

t1 = data[23:32]
n1 = nrow(t1)
p1 = c();
for (i in 1:n1){
  values <- t1[i,] > 2
  precision = sum(values)/length(values)
  p1 = c(p1,precision)
}
t1 = t(t(as.vector(c(t(t1)))))

t2 = data[34:43]
n2 = nrow(t2)
p2 = c();
for (i in 1:n2){
  values2 <- t2[i,] > 2
  precision2 = sum(values2)/length(values2)
  p2 = c(p2,precision2)
}
t2 = t(t(as.vector(c(t(t2)))))

t3 = data[45:54]
n3 = nrow(t3)
p3 = c();
for (i in 1:n3){
  values3 <- t3[i,] > 2
  precision3 = sum(values3)/length(values3)
  p3 = c(p3,precision3)
}
t3 = t(t(as.vector(c(t(t3)))))

t4 = data[56:65]
n4 = nrow(t4)
p4 = c();
for (i in 1:n4){
  values4 <- t4[i,] > 2
  precision4 = sum(values4)/length(values4)
  p4 = c(p4,precision4)
}
t4 = t(t(as.vector(c(t(t4)))))

t5 = data[67:76]
n5 = nrow(t5)
p5 = c();
for (i in 1:n5){
  values5 <- t5[i,] > 2
  precision5 = sum(values5)/length(values5)
  p5 = c(p5,precision5)
}
t5 = t(t(as.vector(c(t(t5)))))

#### Compute confidence score 

allT = c(t1,t2,t3,t4,t5)
mydat <- data.frame(t1,t2,t3,t4,t5,allT)
colnames(mydat) <- c("T1","T2","T3","T4","T5","All")
melty <- melt(mydat)
#pdf(file="pixel-comparison.pdf", width = 9, height = 2)
#p <- ggplot(melty, aes(factor(variable), value)) + geom_boxplot(fill="slateblue", alpha=0.4) + coord_flip() + theme(legend.position="none", axis.title.x=element_blank(), axis.title.y=element_blank(), text = element_text(size=18))
p <- ggplot(melty, aes(factor(variable), value)) +
  geom_boxplot(fill="slateblue", alpha=0.4) +
  labs(x = "Tasks",y = "Score") +
  stat_summary(fun.y=mean, colour="darkred", geom="point", shape=18, size=3,show.legend = FALSE) +
  theme(legend.position="none", text = element_text(size=18))
ggsave(file="score.pdf", width = 5, height = 2,p)

#### Compute precision

allP=c(p1,p2,p3,p4,p5)
mydat <- data.frame(p1,p2,p3,p4,p5,allP)
colnames(mydat) <- c("T1","T2","T3","T4","T5","All")
melty <- melt(mydat)
#pdf(file="pixel-comparison.pdf", width = 9, height = 2)
#p <- ggplot(melty, aes(factor(variable), value)) + geom_boxplot(fill="slateblue", alpha=0.4) + coord_flip() + theme(legend.position="none", axis.title.x=element_blank(), axis.title.y=element_blank(), text = element_text(size=18))
p <- ggplot(melty, aes(factor(variable), value)) + 
  geom_boxplot(fill="slateblue", alpha=0.4) +
  labs(x = "Tasks", y = "Precision") + 
  stat_summary(fun.y=mean, colour="darkred", geom="point", shape=18, size=3,show.legend = FALSE) +
  theme(legend.position="none", text = element_text(size=18))
ggsave(file="precision.pdf", width = 5, height = 2,p)

q1 = data$Q15_1#+
q3 = data$Q15_3#+
q5 = data$Q15_5#+
q2 = data$Q15_2#-
q4 = data$Q15_4#-
q6 = data$Q15_6#-

mydat <- data.frame(q1,q3,q5,q2,q4,q6)
colnames(mydat) <- c("I think that I would like to use Guigle for identifying potential GUI 
screenshots as a guide for a mobile application design",
                     "I would imagine that most people would learn to use Guigle very 
                     quickly",
                     "I found the various functions in Guigle were well integrated",
                     "I found Guigle unnecessarily complex",
                     "I found Guigle very cumbersome to use",
                     "I thought there was too much inconsistency in Guigle's results")
melty <- melt(mydat)
#pdf(file="pixel-comparison.pdf", width = 9, height = 2)
#p <- ggplot(melty, aes(factor(variable), value)) + geom_boxplot(fill="slateblue", alpha=0.4) + coord_flip() + theme(legend.position="none", axis.title.x=element_blank(), axis.title.y=element_blank(), text = element_text(size=18))
# http://www.stat.columbia.edu/~tzheng/files/Rcolor.pdf
p <- ggplot(melty, aes(factor(variable), value)) + 
  geom_boxplot(fill="tomato", alpha=0.4) +
  coord_flip() +
  labs(y = "Score") + 
  scale_y_continuous(limits = c(1, 5), breaks = 1:5, labels=c("1"= "SD", "2" = "D", "3" = "N", "4" = "A", "5" = "SA")) +
  stat_summary(fun.y=mean, colour="darkred", geom="point", shape=18, size=3,show.legend = FALSE) +
  theme(legend.position="none", axis.title.y=element_blank()) +
  theme(axis.text.y = element_text(size=13))
ggsave(file="quantitative.pdf", width = 8, height = 2.8,p)

